The integrand form of infrared singularities of two-loop QCD scattering amplitudes

In this work, we express the singular part of a scattering amplitude in terms of Feynman integrals compatible with topologies appearing in the bare amplitude, and we choose a basis of locally finite Master Integrals. In two-loop massless QCD, we find such a representation of the amplitude singularities using a systematic ansatz reconstruction of the integrand from a predicted integrated form. As an example application, we write the finite part of an amplitude for the digluon production in quark annihilation for some helicity configurations as manifestly locally finite.

==> anc/I2Pfit.m <==
col[sum[i, j]*T[i, a]*T[j, a]]*INT[L1p2ij, 1, 1]*
  ((beta0*g0[i]*INT[L1p3, 1, 0, 1])/(4*cas[i]) - 
   (beta0*s12*INT[L1p3, 1, 1, 1])/2) + 
 col[sum[i, j]*sum[k, l]*T[i, a]*T[j, a]*T[k, b]*T[l, b]]*
  (-1/8*(sij*skl*INT[L1p3ij, 1, 1, 1]*INT[L1p3kl, 1, 1, 1]) + 
   INT[L1p3ij, 1, 0, 1]*((9*(-(cas[k]*g0[i]) + cas[i]*g0[k])*
       INT[L1p3kl, 1, -2, 1])/(2*skl^2*cas[i]*cas[k]) + 
     ((52*cas[k]*g0[i] - (52*cas[i] + g0[i])*g0[k])*INT[L1p3kl, 1, 0, 1])/
      (32*cas[i]*cas[k]) + (skl*(cas[k]*g0[i] + cas[i]*g0[k])*
       INT[L1p3kl, 1, 1, 1])/(16*cas[i]*cas[k]))) + 
 (16*beta0^2*q*col[sum[nosum]]*INT[L2p2, 0, 1, 1, 1, 0])/s12 + 
 col[sum[i]]*(((-4*g1[i, 0] + g0[i]*gc1[0])*INT[L2p3, 0, 1, 1, 1, 0, 0, 0])/
    (16*s12) - (3*(2*beta0*cas[i] + 4*g1[i, 2] - g0[i]*gc1[2])*
     INT[L2p3, 0, 1, 1, 1, 0, 1, 0])/16 + 
   (s12*g1[i, 3]*INT[L2p3, 0, 1, 1, 1, 1, 1, 0])/48 - 
   (3*(2*beta0*cas[i] + 4*g1[i, 2] - g0[i]*gc1[2])*INT[L2p3, 1, 0, 1, 1, 1, 
      1, -1])/32 - (5*s12*g1[i, 3]*INT[L2p3, 1, 0, 1, 1, 1, 1, 0])/96 - 
   (s12^2*g1[i, 3]*INT[L2p3, 1, 1, 1, 1, 1, 1, 0])/192) + 
 col[sum[i, j]*T[i, a]*T[j, a]]*
  (((g0[i]*(-8*beta0 + gc1[0]) + cas[i]*(-48*beta0 + 5*gc1[0]))*
     INT[L2p3ij, 0, 1, 0, 1, 0, 0, 0])/(16*sij^2*cas[i]) + 
   ((28*beta0*cas[i] + 8*beta0*g0[i] - cas[i]*gc1[0] + 6*g0[i]*gc1[2])*
     INT[L2p3ij, 0, 1, 0, 1, 0, 1, 0])/(32*sij*cas[i]) - 
   (beta0*INT[L2p3ij, 0, 1, 0, 1, 1, 1, -1])/(4*sij) - 
   (gc1[2]*INT[L2p3ij, 0, 1, 0, 1, 1, 1, 0])/32 + 
   ((-2*beta0*cas[i] + 3*g0[i]*gc1[2])*INT[L2p3ij, 1, 0, 0, 1, 1, 1, -1])/
    (32*sij*cas[i]) + (17*gc1[2]*INT[L2p3ij, 1, 0, 0, 1, 1, 1, 0])/64 + 
   (sij*gc1[2]*INT[L2p3ij, 1, 1, 0, 1, 1, 1, 0])/128) + 
 col[I*f[a, b, c]*sum[i, j, k]*T[i, a]*T[j, b]*T[k, c]]*
  (-1/64*(gc0*(sik + sjk)*(g0[i]/c[i] - g0[j]/c[j])*
     INT[L2p4ijk, 1, 0, 1, 0, 0, 1, 1, 1, 0]) + 
   (gc0*(sik + sjk)*(g0[i]/c[i] - g0[j]/c[j])*INT[L2p4ijk, 1, 1, 0, 0, 0, 1, 
      1, 1, 0])/64 - (9*gc0*(sij + sik)*(g0[i]/c[i] - g0[j]/c[j])*
     INT[L2p4ijk, 1, 1, 0, 1, 0, 0, 0, 1, 1])/256 - 
   (sij*(sij + sik)*INT[L2p4ijk, 1, 1, 1, 0, 1, 0, 1, 1, 0])/12 + 
   (13*gc0*(sij + sik)^2*(g0[i]/c[i] - g0[j]/c[j])*INT[L2p4ijk, 1, 1, 1, 1, 
      1, 0, 0, 1, 0])/384 + (sij*(sij + sjk)*INT[L2p4ijkxij, 1, 1, 1, 0, 1, 
      0, 1, 1, 0])/12 + (5*gc0*(sij + sik)*(g0[i]/c[i] - g0[j]/c[j])*
     INT[L2p4ijkxijk, 1, 0, 1, 0, 0, 1, 1, 1, 0])/128 - 
   (gc0*sjk*(g0[i]/c[i] - g0[j]/c[j])*INT[L2p4ijkxijk, 1, 1, 0, 0, 1, 0, 1, 
      1, 0])/256 - (sjk*(sij + sjk)*INT[L2p4ijkxijk, 1, 1, 1, 0, 1, 0, 1, 1, 
      0])/12 - (gc0*sik*sjk*(g0[i]/c[i] - g0[j]/c[j])*
     INT[L2p4ijkxijk, 1, 1, 1, 1, 0, 1, 0, 1, 0])/96 + 
   (gc0*sjk*(g0[i]/c[i] - g0[j]/c[j])*INT[L2p4ijkxik, 0, 1, 1, 0, 1, 0, 1, 1, 
      0])/128 + (sjk*(sik + sjk)*INT[L2p4ijkxik, 1, 1, 1, 0, 1, 0, 1, 1, 0])/
    12 + (gc0*(sik + sjk)^2*(g0[i]/c[i] - g0[j]/c[j])*
     INT[L2p4ijkxik, 1, 1, 1, 1, 1, 0, 0, 1, 0])/96 + 
   (gc0*(sij + sjk)*(g0[i]/c[i] - g0[j]/c[j])*INT[L2p4ijkxikj, 1, 0, 1, 0, 1, 
      1, 0, 1, 0])/128 - (sik*(sik + sjk)*INT[L2p4ijkxikj, 1, 1, 1, 0, 1, 0, 
      1, 1, 0])/12 + (sik*(sij + sik)*INT[L2p4ijkxjk, 1, 1, 1, 0, 1, 0, 1, 1, 
      0])/12 + (gc0*sik*sjk*(g0[i]/c[i] - g0[j]/c[j])*
     INT[L2p4ijkxjk, 1, 1, 1, 1, 0, 1, 0, 1, 0])/128)


==> anc/I2Pfit4p0m.m <==
col[I*f[a, b, c]*sum[i, j, k]*T[i, a]*T[j, b]*T[k, c]]*
 (-1/128*(gc0*sij*(g0[i]/c[i] - g0[j]/c[j])*INT[L2p4m0ijk, 0, 1, 1, 0, 1, 0, 
     1, 1, 0]) + (gc0*sij*(g0[i]/c[i] - g0[j]/c[j])*
    INT[L2p4m0ijk, 0, 1, 1, 0, 1, 1, 1, 0, 0])/64 - 
  (sij*sjk*INT[L2p4m0ijk, 0, 1, 1, 0, 1, 1, 1, 1, 0])/36 - 
  (gc0*sij*(g0[i]/c[i] - g0[j]/c[j])*INT[L2p4m0ijk, 1, 0, 1, 1, 1, 1, 0, 0, 
     0])/32 + (gc0*sij*(g0[i]/c[i] - g0[j]/c[j])*INT[L2p4m0ijkxij, 0, 1, 1, 
     0, 1, 0, 1, 1, 0])/128 - 
  (sij*(sij + sjk)*INT[L2p4m0ijkxij, 0, 1, 1, 0, 1, 1, 1, 1, 0])/36 + 
  (gc0*sjk*(g0[i]/c[i] - g0[j]/c[j])*INT[L2p4m0ijkxijk, 0, 1, 1, 0, 1, 1, 1, 
     0, 0])/64 + (sjk*(sij + sjk)*INT[L2p4m0ijkxijk, 0, 1, 1, 0, 1, 1, 1, 1, 
     0])/36 + (sij*sjk*INT[L2p4m0ijkxik, 0, 1, 1, 0, 1, 1, 1, 1, 0])/36 + 
  (sij*(sij + sjk)*INT[L2p4m0ijkxikj, 0, 1, 1, 0, 1, 1, 1, 1, 0])/36 + 
  ((sij + sjk)*(cas[j]*g0[i] - cas[i]*g0[j])*INT[L2p4m0ijkxjk, 0, 1, 1, 0, 1, 
     0, 1, 1, 0])/(32*cas[i]*cas[j]) - 
  (sjk*(sij + sjk)*INT[L2p4m0ijkxjk, 0, 1, 1, 0, 1, 1, 1, 1, 0])/36)


==> anc/I2PtoFit.m <==
((-3*\[Beta]0)/(8*eps^3) + (-64*\[Beta]0 + (8*\[Beta]0*g0[i])/cas[i] + 
     gc1[0] + Pi^2*gc1[2] + 16*\[Beta]0*L[i, j])/(64*eps^2) + 
   (-2*\[Beta]0 + (7*Pi^2*\[Beta]0)/96 - 
     (g0[i]*(-32*\[Beta]0 + gc1[0] + Pi^2*gc1[2]))/(64*cas[i]) + 
     (\[Beta]0 + (-gc1[0] - Pi^2*gc1[2])/32)*L[i, j])/eps)*T[i, j] + 
 ((L[i, j] - L[j, k])*(L[i, j] - L[k, i])*((-3*gc0*cas[i]*g0[j])/4 + 
    cas[j]*((3*gc0*g0[i])/4 + 4*cas[i]*(-L[j, k] + L[k, i])))*T[i, j, k])/
  (96*eps*cas[i]*cas[j]) + 
 (T[1]*(4*Pi^2*\[Beta]0*cas[i] - 2*g0[i]*(gc1[0] + Pi^2*gc1[2]) + 
    8*(-64*nosum*q*\[Beta]0^2 + g1[i, 0] + Pi^2*g1[i, 2] + 
      g1[i, 3]*Zeta[3])))/(128*eps) + 
 T[i, j, k, l]*(-1/8*1/eps^4 + (g0[i]/cas[i] + g0[k]/cas[k] + 
     2*(L[i, j] + L[k, l]))/(16*eps^3) + 
   (-3*g0[i]*(g0[k] + 2*cas[k]*(-4 + L[i, j] + L[k, l])) + 
     2*cas[i]*(-3*g0[k]*(L[i, j] + L[k, l]) + 
       cas[k]*(Pi^2 - 3*L[i, j]^2 - 6*L[i, j]*L[k, l] - 3*L[k, l]^2)))/
    (96*eps^2*cas[i]*cas[k]) + 
   (g0[k]*(3*g0[i]*(-4 + L[i, j] + L[k, l]) + 
       cas[i]*(-Pi^2 + 3*L[i, j]^2 + 6*L[i, j]*L[k, l] + 3*L[k, l]^2)) + 
     cas[k]*(g0[i]*(48 - Pi^2 + 3*L[i, j]^2 + 6*L[i, j]*(-4 + L[k, l]) - 
         24*L[k, l] + 3*L[k, l]^2) + 2*cas[i]*(L[i, j]^3 - Pi^2*L[k, l] + 
         3*L[i, j]^2*L[k, l] + L[k, l]^3 - L[i, j]*(Pi^2 - 3*L[k, l]^2) + 
         28*Zeta[3])))/(96*eps*cas[i]*cas[k]))


==> anc/README.txt <==
Ancillary files
Title : The integrand form of infrared singularities of two-loop QCD scattering amplitudes
Author: Piotr Bargieła

integralfamilies.yaml : 
Definition of Feynman integral families used in the other files.

I2PtoFit.m : 
Integrated form of the two-loop pure IR operator as in eq.(15). Notation for the color factors is as in eqs(13-14) and L[i, j] = log(-s_{ij}).

I2Pfit.m : 
Integrand form of the two-loop pure IR operator as in eq.(17).

I2Pfit4p0m.m : 
Integrand form of the tripole contribution to the two-loop pure IR operator as in eq.(17) for the special case of four-point scattering.

ampSing.m : 
Integrand form of the singular part of the two-loop amplitude subtracted in eq.(22) from the bare amplitude for the correction considered in sec.(IV) for four helicity configurations {-+--,-+-+,-++-,-+++}. We defined here x=-s_{13}/s_{12} and we factored out the overall mass-scale dependence on s_{12}.


==> anc/ampSing.m <==
{-3*(-1 + x)^2*x*INT[L2p4m0123, 0, 0, 1, -1, 1, 1, 1, 1, 0] + 
  (6*x - 9*x^2 + (4*x^3)/3 - x^4)*INT[L2p4m0123, 0, 0, 1, 0, 1, 0, 1, 1, 0] + 
  (x*(9 - 9*x - 11*x^2 + 15*x^3)*INT[L2p4m0123, 0, 1, 1, 0, 0, 0, 1, 1, 0])/
   3 + (2*x^3*(-127 + 309*x)*INT[L2p4m0123, 0, 1, 1, 0, 0, 1, 0, 0, 0])/9 - 
  3*(-1 + x)^2*x*INT[L2p4m0123, 0, 1, 1, 0, 1, 0, 1, 1, 0] + 
  3*(-1 + x)^2*x*INT[L2p4m0123, 0, 1, 1, 0, 1, 1, 1, 0, 0] + 
  3*(-1 + x)^2*x*INT[L2p4m0123, 1, 0, 1, -1, 1, 1, 1, 0, 0], 
 ((40 - 46*x + 39*x^2 - 7*x^3 - 26*x^4)*INT[L2p4m0123, 0, 0, 1, -1, 1, 1, 1, 
     1, 0])/3 + ((-480 + 204*x - 231*x^2 + 667*x^3 - 160*x^4)*
    INT[L2p4m0123, 0, 0, 1, 0, 1, 0, 1, 1, 0])/18 + 
  6*(-1 + x)^2*INT[L2p4m0123, 0, 0, 1, 0, 1, 1, 1, 1, 0] + 
  ((-240 - 72*x + 111*x^2 - 482*x^3 + 683*x^4)*INT[L2p4m0123, 0, 1, 1, 0, 0, 
     0, 1, 1, 0])/18 + (x^2*(1236 - 8063*x + 6827*x^2)*
    INT[L2p4m0123, 0, 1, 1, 0, 0, 1, 0, 0, 0])/18 + 
  6*(5 - 5*x - x^3 + x^4)*INT[L2p4m0123, 0, 1, 1, 0, 0, 1, 1, 1, 0] - 
  (8*(-5 + 8*x - 6*x^2 - 5*x^3 + 8*x^4)*INT[L2p4m0123, 0, 1, 1, 0, 1, 0, 1, 
     1, 0])/3 + 2*x*(3 - 3*x + 2*x^2 + x^3 - 3*x^4)*
   INT[L2p4m0123, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
  (-40/3 + (82*x)/3 - 19*x^2 + 5*x^4)*INT[L2p4m0123, 0, 1, 1, 0, 1, 1, 1, 0, 
    0] + (-40/3 + (46*x)/3 - 13*x^2 + 4*x^3 + 7*x^4)*
   INT[L2p4m0123, 1, 0, 1, -1, 1, 1, 1, 0, 0] + 
  4*(-1 + x)*x^3*INT[L2p4m0123, 1, 0, 1, -1, 1, 1, 1, 1, 0] + 
  (2*(6 - 6*x - 5*x^3 + 5*x^4)*INT[L2p4m0123, 1, 1, 0, 0, 1, 1, 1, 1, 0])/3 + 
  (2*(-15 + 15*x - x^3 + x^4)*INT[L2p4m0123, 1, 1, 1, 0, 0, 1, 1, 1, 0])/3 + 
  (2*(-1 + x)^2*(3 + 5*x^3)*INT[L2p4m0123x1234, 0, 1, 1, 0, 1, 1, 1, 1, 0])/
   3 + 2*(-1 + x)^3*(-3 + 2*x^3)*INT[L2p4m0123x1234, 1, 1, 1, -1, 0, 1, 1, 1, 
    0], -1/3*(x*(9 + 67*x + 17*x^2)*INT[L2p4m0123, 0, 0, 1, -1, 1, 1, 1, 1, 
     0]) + (x*(108 + 858*x + 137*x^2)*INT[L2p4m0123, 0, 0, 1, 0, 1, 0, 1, 1, 
     0])/18 + 6*(-1 + x)*x^2*INT[L2p4m0123, 0, 0, 1, 0, 1, 1, 1, 1, 0] + 
  (x*(27 + 228*x + 463*x^2)*INT[L2p4m0123, 0, 1, 1, 0, 0, 0, 1, 1, 0])/9 + 
  (5591*x^3*INT[L2p4m0123, 0, 1, 1, 0, 0, 1, 0, 0, 0])/18 + 
  6*(-5 + x)*x^2*INT[L2p4m0123, 0, 1, 1, 0, 0, 1, 1, 1, 0] - 
  (x*(9 + 67*x + 28*x^2)*INT[L2p4m0123, 0, 1, 1, 0, 1, 0, 1, 1, 0])/3 - 
  2*x^3*(5 + 3*x)*INT[L2p4m0123, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
  (x*(9 + 67*x - 48*x^2)*INT[L2p4m0123, 0, 1, 1, 0, 1, 1, 1, 0, 0])/3 + 
  (x*(9 + 67*x + 12*x^2)*INT[L2p4m0123, 1, 0, 1, -1, 1, 1, 1, 0, 0])/3 + 
  4*x^3*INT[L2p4m0123, 1, 0, 1, -1, 1, 1, 1, 1, 0] + 
  (2*x^2*(-6 + 5*x)*INT[L2p4m0123, 1, 1, 0, 0, 1, 1, 1, 1, 0])/3 + 
  (2*x^2*(15 + x)*INT[L2p4m0123, 1, 1, 1, 0, 0, 1, 1, 1, 0])/3 + 
  (2*x^2*(-3 - 2*x + 5*x^2)*INT[L2p4m0123x1234, 0, 1, 1, 0, 1, 1, 1, 1, 0])/
   3 + 2*(-1 + x)^2*x^2*(-3 + 2*x)*INT[L2p4m0123x1234, 1, 1, 1, -1, 0, 1, 1, 
    1, 0], 3*(-1 + x)^2*x*INT[L2p4m0123, 0, 0, 1, -1, 1, 1, 1, 1, 0] + 
  (-6*x + 9*x^2 - (4*x^3)/3 + x^4)*INT[L2p4m0123, 0, 0, 1, 0, 1, 0, 1, 1, 
    0] + (-3*x + 3*x^2 + (11*x^3)/3 - 5*x^4)*INT[L2p4m0123, 0, 1, 1, 0, 0, 0, 
    1, 1, 0] + (2*(127 - 309*x)*x^3*INT[L2p4m0123, 0, 1, 1, 0, 0, 1, 0, 0, 
     0])/9 + 3*(-1 + x)^2*x*INT[L2p4m0123, 0, 1, 1, 0, 1, 0, 1, 1, 0] - 
  3*(-1 + x)^2*x*INT[L2p4m0123, 0, 1, 1, 0, 1, 1, 1, 0, 0] - 
  3*(-1 + x)^2*x*INT[L2p4m0123, 1, 0, 1, -1, 1, 1, 1, 0, 0]}


==> anc/integralfamilies.yaml <==
integralfamilies:

  - name: "L2p2"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]

  - name: "L2p3"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2-p1", 0]
      - [ "k2-p2", 0]
      - [ "k1-k2-p1-p2", 0]

  - name: "L1p3"
    loop_momenta: [k1]
    propagators:
      - [ "k1", 0 ]
      - [ "k1+p1", 0 ]
      - [ "k1+p1+p2", 0 ]

  - name: "L1p2ij"
    loop_momenta: [k1]
    propagators:
      - [ "k1", 0 ]
      - [ "k1+pi+pj", 0 ]

  - name: "L2p3ij"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-pi-pj", 0]
      - [ "k1-k2-pi", 0]
      - [ "k2-pj", 0]
      - [ "k1-k2-pi-pj", 0]

  - name: "L1p3ij"
    loop_momenta: [k1]
    propagators:
      - [ "k1", 0 ]
      - [ "k1+pi", 0 ]
      - [ "k1+pi+pj", 0 ]

  - name: "L1p3kl"
    loop_momenta: [k1]
    propagators:
      - [ "k1", 0 ]
      - [ "k1+pk", 0 ]
      - [ "k1+pk+pl", 0 ]

  - name: "L2p4ijk"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-pi", 0 ]
      - [ "k2-pi", 0 ]
      - [ "k1-pi-pj", 0 ]
      - [ "k2-pi-pj", 0 ]
      - [ "k1-pi-pj-pk", 0 ]
      - [ "k2-pi-pj-pk", 0 ]

  - name: "L2p4m0ijk"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-pi", 0 ]
      - [ "k2-pi", 0 ]
      - [ "k1-pi-pj", 0 ]
      - [ "k2-pi-pj", 0 ]
      - [ "k1-pi-pj-pk", 0 ]
      - [ "k2-pi-pj-pk", 0 ]

